Object Graph Programming

We introduce Object Graph Programming (OGO), which enables reading and modifying an object graph (i.e., the entire state of the object heap) via declarative queries. OGO models the objects and their relations in the heap as an object graph thereby treating the heap as a graph database: each node in the graph is an object (e.g., an instance of a class or an instance of a metadata class) and each edge is a relation between objects (e.g., a field of one object references another object). We leverage Cypher, the most popular query language for graph databases, as OGO's query language. Unlike LINQ, which uses collections (e.g., List) as a source of data, OGO views the entire object graph as a single "collection". OGO is ideal for querying collections (just like LINQ), introspecting the runtime system state (e.g., finding all instances of a given class or accessing fields via reflection), and writing assertions that have access to the entire program state. We prototyped OGO for Java in two ways: (a) by translating an object graph into a Neo4j database on which we run Cypher queries, and (b) by implementing our own in-memory graph query engine that directly queries the object heap. We used OGO to rewrite hundreds of statements in large open-source projects into OGO queries. We report our experience and performance of our prototypes.

==> code/code-create-ds-bTree-generic-match.java <==
ResultSet matchedNodes = query(
bTree.root,
"MATCH (n {$1})-[*]-(m)!<\label{line:match_btree_generic_match}>! 
 RETURN m",bTree.root);


==> code/code-create-ds-bTree-instantiation.java <==
BinaryTree bTree = (BinaryTree) queryObject(
"CREATE (a:@1 {value:1}), (b:@1 {value:2}), (c:@1 {value:4}),!<\label{line:create_btree_node_instances_a_begin}>!
 (d:@1 {value:5}), (e:@1 {value:3})!<\label{line:create_btree_node_instances_a_end}>!
 CREATE (f:@2 {size:5})!<\label{line:create_btree_btree_instance_a}>!
 MERGE (a)<-[:left]-(b)<-[:left]-(c)-[:right]->(d) MERGE (b)-[:right]->(e)!<\label{line:merge_btree_node_relations_a}>! 
 MERGE (f)-[:root]->(c)!<\label{line:merge_btree_btree_relation_a}>!
 RETURN f", Node.class, BinaryTree.class);!<\label{return_btree_a}>!


==> code/code-create-ds-bTree-specific-match.java <==
ResultSet matchedNodes = query(
bTree.root,
"MATCH (n {$1})-[:left|right*2]-> !<\label{line:match_btree_specific_match_begin}>!
 (m:@1 {value:1}) !<\label{line:match_btree_specific_match_end}>!
 RETURN m", bTree.root);


==> code/code-java-ds-linkedList-definitions.java <==
package java.util;
public class LinkedList<E>
    extends AbstractSequentialList<E>
    implements List<E>, Deque<E>,
			   Cloneable, java.io.Serializable {
    transient int size = 0;
    transient Node<E> first; //Reference to first node
    transient Node<E> last; //Reference to last node
    private static class Node<E> {
        E item;
        Node<E> next; //Next node
        Node<E> prev; //Previous node
    }
}

package java.lang;
public final class Integer
	extends Number
	implements Comparable<Integer> {
    private final int value; //Field storing int value
}


==> code/code-java-ds-linkedList-imperative.java <==
public boolean contains(Object o) {
    return indexOf(o) >= 0;
}
public int indexOf(Object o) {
    int index = 0;
    if (o == null) {
        for (Node<E> x = first; x != null; x = x.next) {
            if (x.item == null) return index;
            index++;
        }
    } else {
        for (Node<E> x = first; x != null; x = x.next) {
            if (o.equals(x.item)) return index;
            index++;
        }
    }
    return -1;
}


==> code/code-java-ds-linkedList-ogo-invoke.java <==
public boolean add_OgoImpl(Integer item) {
    return queryBool(this,
    "MATCH (n {$1}) MATCH (m {$2}) RETURN n.`add`(m)", this, item);
}


==> code/code-java-ds-linkedList-ogo.java <==
public boolean contains(Integer item) {
    return queryBool(this,
    "MATCH ({$1})-[:first]->(m)-[*]->(n {value:"+item.intValue()+"})
    RETURN COUNT(*) <> 0", this);
}
public int indexOf(Integer item) {
    return (int) queryLong(this,
    "MATCH ({$1})-[:first]->(m)-[*]->(n {value:"+item.intValue()+"}) 
    RETURN LENGTH(shortestpath((m)-[*]->(n))) - 1", this);
}
public boolean add_OgoImpl(Integer item) {
    return queryBool(this,
    "MATCH (n {$1}) MATCH (m {$2}) RETURN n.`add`(m)", this, item);
}


==> code/code-korat-imperative-repOK.java <==
public boolean repOk() {
// checks that empty tree has size zero
    if (root == null) return size == 0;
// checks that tree has no cycle
    Set visited = new HashSet();
    visited.add(root);
    LinkedList workList = new LinkedList();
    workList.add(root);
    while (!workList.isEmpty()) {
        Node current = (Node)workList.removeFirst();
        if (current.left != null) {
            if (!visited.add(current.left)) return false;
            workList.add(current.left);
        }
        if (current.right != null) {
            if (!visited.add(current.right)) return false;
            workList.add(current.right);
        }
    }
// checks that every Node instance is reachable from root
    if (visited.size() != size) return false;
    return true;
}


==> code/code-korat-ogo-repOK.java <==
public void traverseTree(Node node, int depth){
    if(node == null | depth > size) return;
    traverseTree(node.left, depth + 1);
    traverseTree(node.right, depth + 1);
}
public boolean repOK() {
    if(root == null) return size == 0;
    traverseTree(root, 0);
    return queryBool(this,
        "MATCH ({$1})-[:left|right*]->(m)
         OPTIONAL MATCH (a:@1)-[:left|right*]-(a)
         RETURN (COUNT(m) + 1 = "+size+" AND COUNT(a) = 0)",
         root);
}


==> code/code-overview.java <==
class BinaryTree{
	Node root;
	int size;
	boolean isAcyclic(){
		queryBool(...)
	}
}


==> code/code-positional-argument-collection-expansion1.java <==
query("MATCH (n {__id__: 5777203}) RETURN n.some_field")

